Next-Generation Satellite IoT Networks: A HAPS-Enabled Solution to Enhance Optical Data Transfer

For decades, satellites have facilitated remote internet of things (IoT) services. However, the recent proliferation of increasingly capable sensors and a surge in the number deployed, has led to a substantial growth in the volume of data that needs to be transmitted via satellites. In response to this growing demand, free space optical communication systems have been proposed, as they allow for the use of large bandwidths of unlicensed spectrum, enabling high data rates. However, optical communications are highly vulnerable to weather-induced disruptions, thereby limiting their high potential. This paper proposes the use of high altitude platform station (HAPS) systems in conjunction with delay-tolerant networking techniques to increase the amount of data that can be transmitted to the ground from satellites when compared to the use of traditional ground station network architectures. The architectural proposal is evaluated in terms of delivery ratio and buffer occupancy, and the subsequent discussion analyzes the advantages, challenges and potential areas for future research.

==> utils/TTF_TTR/main_TTF_TTR.py <==
import seaborn as sns
import json
import matplotlib.pyplot as plt


with open('output_Ottawa.json', 'r') as json_file:
    dataa = json.load(json_file)

with open('output_Calgary.json', 'r') as json_file:
    datab = json.load(json_file)

WIDTH = 6
HEIGHT = 4
LINEWIDTH = 0.4

m0 = "^"
m1 = "v"
m2 = "d"

mar0a = 9
mar1a = 9
mar2a = 9

mar0b = 7
mar1b = 7
mar2b = 7

l0a = "Ottawa - Cloud"
l1a = "Ottawa - Fog"
l2a = "Ottawa - Cloud & Fog"

l0b = "Calgary - Cloud"
l1b = "Calgary - Fog"
l2b = "Calgary - Cloud & Fog"

num_colors = 10
clr = sns.color_palette("Paired", n_colors=num_colors)

fig, ax = plt.subplots(figsize=(WIDTH,HEIGHT))
sns.lineplot(x=dataa['threshold_set'], y=dataa['TTF_values_cloud'], color=clr[9], marker=m0, label=l0a, markersize=mar0a, ax=ax)
sns.lineplot(x=dataa['threshold_set'], y=dataa['TTF_values_fog'], color=clr[7], marker=m1, label=l1a, markersize=mar1a, ax=ax)
sns.lineplot(x=dataa['threshold_set'], y=dataa['TTF_values_combined'], color=clr[3], marker=m2, label=l2a, markersize=mar2a, ax=ax)
sns.lineplot(x=datab['threshold_set'], y=datab['TTF_values_cloud'], color=clr[8], marker=m0, label=l0b, markersize=mar0b, ax=ax)
sns.lineplot(x=datab['threshold_set'], y=datab['TTF_values_fog'], color=clr[6], marker=m1, label=l1b, markersize=mar1b, ax=ax)
sns.lineplot(x=datab['threshold_set'], y=datab['TTF_values_combined'], color=clr[2], marker=m2, label=l2b, markersize=mar2b, ax=ax)

ax.set_xlabel("Cloud Threshold [%]", fontsize=13)
ax.set_ylabel("TTF [hours]", fontsize=13)
plt.tight_layout()
plt.grid(linewidth=LINEWIDTH, zorder=0)
#ax.legend(loc="center left",  prop={'size': 10})
ax.legend().set_visible(False)
plt.ylim(0,40)

ax.annotate('Calgary', xy=(70, 18), xytext=(20, 20),
            arrowprops=dict(facecolor='black', arrowstyle='->', alpha=0.5),
            bbox=dict(boxstyle='round,pad=0.5', fc='white', ec='gray', lw=1), ha='center', va='center')

ax.annotate('Ottawa', xy=(80, 10), xytext=(80, 3),
            arrowprops=dict(facecolor='black', arrowstyle='->', alpha=0.5),
            bbox=dict(boxstyle='round,pad=0.5', fc='white', ec='gray', lw=1), ha='center', va='center')

plt.savefig("TTF.pdf")
plt.show()
plt.cla()
plt.clf()

fig, ax = plt.subplots(figsize=(WIDTH,HEIGHT))
sns.lineplot(x=dataa['threshold_set'], y=dataa['TTR_values_cloud'], color=clr[9], marker=m0, label=l0a, markersize=mar0a, ax=ax)
sns.lineplot(x=dataa['threshold_set'], y=dataa['TTR_values_fog'], color=clr[7], marker=m1, label=l1a, markersize=mar1a, ax=ax)
sns.lineplot(x=dataa['threshold_set'], y=dataa['TTR_values_combined'], color=clr[3], marker=m2, label=l2a, markersize=mar2a, ax=ax)
sns.lineplot(x=datab['threshold_set'], y=datab['TTR_values_cloud'], color=clr[8], marker=m0, label=l0b, markersize=mar0a, ax=ax)
sns.lineplot(x=datab['threshold_set'], y=datab['TTR_values_fog'], color=clr[6], marker=m1, label=l1b, markersize=mar1a, ax=ax)
sns.lineplot(x=datab['threshold_set'], y=datab['TTR_values_combined'], color=clr[2], marker=m2, label=l2b, markersize=mar2a, ax=ax)

ax.set_xlabel("Cloud Threshold [%]", fontsize=13)
ax.set_ylabel("TTR [hours]", fontsize=13)
plt.tight_layout()
plt.grid(linewidth=LINEWIDTH, zorder=0)
ax.legend(loc="upper right",  prop={'size': 12})
plt.ylim(0,40)
plt.savefig("TTR.pdf")
plt.show()
plt.cla()
plt.clf()

==> utils/buffer_occupancy.py <==
# -*- coding: utf-8 -*-
"""Buffer Occupancy.ipynb

Automatically generated by Colaboratory.

Original file is located at
    https://colab.research.google.com/drive/1aMCdU2b0W1zDou_BKkKDyZZqFiSs7Llv
"""

#Following code produces buffer occupancy graphs from the realistic weather results
import sqlite3
import seaborn as sns
import matplotlib.pyplot as plt
import pandas as pd
import os
from mpl_toolkits.axes_grid1.inset_locator import zoomed_inset_axes
from mpl_toolkits.axes_grid1.inset_locator import mark_inset
from matplotlib.ticker import FixedFormatter, FixedLocator

#The graphs implemented will represent the relationship between cloud threshold and buffer occupancy
Cloud_cover_thresholds=[0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100]
Ottawa_TTF_vals=[16142.04, 19204.56,21009.96,24995.16,30599.28,33543.36,35990.28,37982.16,40036.32,42090.84,108566.3]
Ottawa_TTR_vals=[141489,78117.48,60631.92,44056.08,40603.32,38111.04,35372.52,32332.68,28715.4,23779.08,16860.96]
Calgary_TTF_vals=[15376.32, 20249.64, 22839.84, 28974.96, 35850.24, 40068,44317.44,48098.16,53394.84,62561.52,129628]
Calgary_TTR_vals=[97613.28, 56613.24,43648.56,32842.08,31089.24,29590.92,28028.16,26086.32,24286.32,21972.6,19311.12]
threshold_dict_list=list(range(0,len(Cloud_cover_thresholds)))
repetitions = list(range(0,50))
counter=0
for d in Cloud_cover_thresholds:
  threshold=Cloud_cover_thresholds[counter]
  Ottawa_TTF=Ottawa_TTF_vals[counter]
  Ottawa_TTR=Ottawa_TTR_vals[counter]
  Calgary_TTF=Calgary_TTF_vals[counter]
  Calgary_TTR=Calgary_TTR_vals[counter]
  cur_dict={"thresh":threshold,"O_TTF":Ottawa_TTF,"O_TTR":Ottawa_TTR,"C_TTF":Calgary_TTF,"C_TTR":Calgary_TTR}
  threshold_dict_list[counter]=cur_dict
  counter=counter+1
print(len(threshold_dict_list))
scenarios = [
'results_1LEO_1HAPS_1GS/_1LEO_1HAPS_1GS-',
'results_1LEO_2HAPS_2GS/_1LEO_2HAPS_2GS-'
]
def buffer_occupancy(scenarios,node):
  results={}
  for scenario in scenarios:
    values_avg = []
    values_max = []
    x_axis_values=[]
    if scenarios == 'results_1LEO_2GS/_1LEO_2GS-' or scenarios == 'results_1LEO_2HAPS_2GS/_1LEO_2HAPS_2GS-':
      thresh_counter=0
      for thresh in threshold_dict_list:
        current_config=threshold_dict_list[thresh_counter]
        current_thresh=current_config['thresh']
        TTF=current_config['O_TTF']
        TTF=str(TTF)
        TTR=current_config['O_TTR']
        TTR=str(TTR)
        TTF1=current_config['C_TTF']
        TTF1=str(TTF1)
        TTR1=current_config['C_TTR']
        TTR1=str(TTR1)
        for rep in repetitions:
          input_path = scenarios + 'TTF=' + TTF + 's,TTR=' + TTR + 's,TTF1=' + TTF1 + 's,TTR1=' + TTR1 + 's-#%d.sca' % (rep)
          print(input_path)

          x_axis_values.append(current_thresh)
          print("x_axis_values")
          print(x_axis_values)
          conn = sqlite3.connect(input_path)
          conn.row_factory = sqlite3.Row
          cur = conn.cursor()

          query_total_packets = "SELECT SUM(scalarValue) AS result FROM scalar WHERE scalarName='%s'" % "appBundleSent:count"
          cur.execute(query_total_packets)
          rows0 = cur.fetchall()
          value_total_packets = 0 if (rows0[0]["result"] == None) else rows0[0]["result"]

          query_avg = "SELECT AVG(scalarValue) AS result FROM scalar WHERE scalarName='%s'" % "sdrBundleStored:timeavg"
          query_avg += " AND moduleName='dtnsim.node[%s].dtn'" % node
          cur.execute(query_avg)
          rows1 = cur.fetchall()
          value_avg = 0 if (rows1[0]["result"] == None) else rows1[0]["result"]
          values_avg.append(value_avg/value_total_packets)

          query_max = "SELECT AVG(scalarValue) AS result FROM scalar WHERE scalarName='%s'" % "sdrBundleStored:max"
          query_max += " AND moduleName='dtnsim.node[%s].dtn'" % node
          cur.execute(query_max)
          rows2 = cur.fetchall()
          value_max = 0 if (rows2[0]["result"] == None) else rows2[0]["result"]
          values_max.append(value_max/value_total_packets)
        thresh_counter=thresh_counter+1
    else:
      thresh_counter=0
      for thresh in threshold_dict_list:
        current_config=threshold_dict_list[thresh_counter]
        current_thresh=current_config['thresh']
        TTF=current_config['O_TTF']
        TTF=str(TTF)
        TTR=current_config['O_TTR']
        TTR=str(TTR)
        for rep in repetitions:
          input_path = scenarios + 'TTF=' + TTF + 's,TTR=' + TTR + 's-#%d.sca' % (rep)
          print(input_path)

          x_axis_values.append(current_thresh)
          #print("x_axis values")
          #print(x_axis_values)
          conn = sqlite3.connect(input_path)
          conn.row_factory = sqlite3.Row
          cur = conn.cursor()

          query_total_packets = "SELECT SUM(scalarValue) AS result FROM scalar WHERE scalarName='%s'" % "appBundleSent:count"
          cur.execute(query_total_packets)
          rows0 = cur.fetchall()
          value_total_packets = 0 if (rows0[0]["result"] == None) else rows0[0]["result"]
          #print("Total Packets")
          #print(value_total_packets)
          query_avg = "SELECT AVG(scalarValue) AS result FROM scalar WHERE scalarName='%s'" % "sdrBundleStored:timeavg"
          query_avg += " AND moduleName='dtnsim.node[%s].dtn'" % node
          cur.execute(query_avg)
          rows1 = cur.fetchall()
          value_avg = 0 if (rows1[0]["result"] == None) else rows1[0]["result"]
          values_avg.append(value_avg/value_total_packets)
          #print("Average Packets")
          #print(value_avg)
          query_max = "SELECT AVG(scalarValue) AS result FROM scalar WHERE scalarName='%s'" % "sdrBundleStored:max"
          query_max += " AND moduleName='dtnsim.node[%s].dtn'" % node
          cur.execute(query_max)
          rows2 = cur.fetchall()
          value_max = 0 if (rows2[0]["result"] == None) else rows2[0]["result"]

          values_max.append(value_max/value_total_packets)
        thresh_counter=thresh_counter+1
    results[scenarios] = (x_axis_values, values_avg, values_max)
    return results

#Next we must produce the graphs associated with this datal0='1LEO_2GS'
print(scenarios[0])
results1=buffer_occupancy(scenarios[0],'2')
results2=buffer_occupancy(scenarios[1],'2')
results3=buffer_occupancy(scenarios[1],'3')
print(results1)
print(results1[scenarios[0]])
l0='1LEO_1HAPS_1GS-Ottawa-max'
l1='1LEO_1HAPS_1GS-Ottawa-mean'
l2='1LEO_2HAPS_2GS-Ottawa-max'
l3='1LEO_2HAPS_2GS-Ottawa-mean'
l4='1LEO_2HAPS_2GS-Calgary-max'
l5='1LEO_2HAPS_2GS-Calgary-mean'
m0="s"
mar0=5
m1="v"
mar1=7
m2="o"
mar2=7
m3="D"
mar3=7
m4='p'
mar4='7'
m5='P'
mar5='7'
WIDTH = 7
HEIGHT = 5
LINEWIDTH = 0.4
clr = sns.color_palette(None, 6)
fig, ax = plt.subplots(figsize=(WIDTH,HEIGHT))
sns.lineplot(x=results1[scenarios[0]][0], y=results1[scenarios[0]][2], color=clr[0], marker=m0, label=l0, markersize=mar0, markeredgecolor="none", ax=ax)
sns.lineplot(x=results1[scenarios[0]][0], y=results1[scenarios[0]][1], color=clr[1], marker=m1, label=l1, markersize=mar1, markeredgecolor="none", ax=ax)
sns.lineplot(x=results2[scenarios[1]][0], y=results2[scenarios[1]][2], color=clr[2], marker=m2, label=l2, markersize=mar2, markeredgecolor="none", ax=ax)
sns.lineplot(x=results2[scenarios[1]][0], y=results2[scenarios[1]][1], color=clr[3], marker=m3, label=l3, markersize=mar3, markeredgecolor="none", ax=ax)
sns.lineplot(x=results3[scenarios[1]][0], y=results3[scenarios[1]][2], color=clr[2], marker=m4, label=l4, markersize=mar4, markeredgecolor="none", ax=ax)
sns.lineplot(x=results3[scenarios[1]][0], y=results3[scenarios[1]][1], color=clr[3], marker=m5, label=l5, markersize=mar5, markeredgecolor="none", ax=ax)
ax.set_xlabel("Cloud Threshold", fontsize=13)
ax.set_ylabel("Buffer Occupancy [% of packets generated]", fontsize=13)

==> utils/delivery_ratio_plot.py <==
# -*- coding: utf-8 -*-
"""Delivery_Ratio_Plot.ipynb

Automatically generated by Colaboratory.

Original file is located at
    https://colab.research.google.com/drive/1AWypeqYtGnoRCTv2FqK_lKJPsEHfg7Oq
"""

import sqlite3
import seaborn as sns
import matplotlib.pyplot as plt
import pandas as pd
import os
from mpl_toolkits.axes_grid1.inset_locator import zoomed_inset_axes
from mpl_toolkits.axes_grid1.inset_locator import mark_inset
from matplotlib.ticker import FixedFormatter, FixedLocator


Cloud_cover_thresholds=[0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100]
Ottawa_TTF_vals=[16142.04, 19204.56,21009.96,24995.16,30599.28,33543.36,35990.28,37982.16,40036.32,42090.84,108566.3]
Ottawa_TTR_vals=[141489,78117.48,60631.92,44056.08,40603.32,38111.04,35372.52,32332.68,28715.4,23779.08,16860.96]
Calgary_TTF_vals=[15376.32, 20249.64, 22839.84, 28974.96, 35850.24, 40068,44317.44,48098.16,53394.84,62561.52,129628]
Calgary_TTR_vals=[97613.28, 56613.24,43648.56,32842.08,31089.24,29590.92,28028.16,26086.32,24286.32,21972.6,19311.12]
threshold_dict_list=list(range(0,len(Cloud_cover_thresholds)))
repetitions = list(range(0,50))
counter=0
for d in Cloud_cover_thresholds:
	threshold=Cloud_cover_thresholds[counter]
	Ottawa_TTF=Ottawa_TTF_vals[counter]
	Ottawa_TTR=Ottawa_TTR_vals[counter]
	Calgary_TTF=Calgary_TTF_vals[counter]
	Calgary_TTR=Calgary_TTR_vals[counter]
	cur_dict={"thresh":threshold,"O_TTF":Ottawa_TTF,"O_TTR":Ottawa_TTR,"C_TTF":Calgary_TTF,"C_TTR":Calgary_TTR}
	threshold_dict_list[counter]=cur_dict
	counter=counter+1
print(len(threshold_dict_list))
scenarios = [
'results_1LEO_1GS/_1LEO_1GS-',
'results_1LEO_2GS/_1LEO_2GS-',
'results_1LEO_1HAPS_1GS/_1LEO_1HAPS_1GS-',
'results_1LEO_2HAPS_2GS/_1LEO_2HAPS_2GS-'
]
results={}

x_axis_values_1GS=[]
average_del_ratio=[]
max_del_ratio=[]
for scenario in scenarios:
	values = []
	x_axis_values=[]
	if scenario == 'results_1LEO_2GS/_1LEO_2GS-' or scenario == 'results_1LEO_2HAPS_2GS/_1LEO_2HAPS_2GS-':
		thresh_counter=0
		for thresh in threshold_dict_list:

			current_config=threshold_dict_list[thresh_counter]
			current_thresh=current_config['thresh']
			TTF=current_config['O_TTF']
			TTF=str(TTF)
			TTR=current_config['O_TTR']
			TTR=str(TTR)
			TTF1=current_config['C_TTF']
			TTF1=str(TTF1)
			TTR1=current_config['C_TTR']
			TTR1=str(TTR1)
			for rep in repetitions:
				input_path = scenario + 'TTF=' + TTF + 's,TTR=' + TTR + 's,TTF1=' + TTF1 + 's,TTR1=' + TTR1 + 's-#%d.sca' % (rep)
				print("Input Path")
				print(input_path)
				database=sqlite3.connect(input_path)
				x_axis_values.append(current_thresh)
				print("x_axis values")
				print(x_axis_values)
				database.row_factory=sqlite3.Row
				current_cursor=database.cursor()
				tx_query="SELECT SUM(scalarValue) AS result FROM scalar WHERE scalarName='%s'"%("appBundleSent:count")
				current_cursor.execute(tx_query)
				rows0 = current_cursor.fetchall()
				tx_packets = 0 if (rows0[0]["result"] == None) else rows0[0]["result"]
				print("Tx Packets")
				print(tx_packets)
				current_cursor.execute("SELECT SUM(scalarValue) AS result FROM scalar WHERE scalarName='%s'"%("appBundleReceived:count"))
				rows1 = current_cursor.fetchall()
				rx_packets = 0 if (rows1[0]["result"] == None) else rows1[0]["result"]
				print("Rx Packets")
				print(rx_packets)
				delivery_ratio = float(rx_packets) / float(tx_packets)
				print("Delivery Ratio")
				print(delivery_ratio)
				values.append(delivery_ratio)
			thresh_counter=thresh_counter+1
	#else if:

	else:
		thresh_counter=0
		x_axis_values=[]
		for thresh in threshold_dict_list:

			current_config=threshold_dict_list[thresh_counter]
			current_thresh=current_config['thresh']
			TTF=current_config['O_TTF']
			TTF=str(TTF)
			TTR=current_config['O_TTR']
			TTR=str(TTR)
			for rep in repetitions:
				input_path = scenario + 'TTF=' + TTF + 's,TTR=' + TTR + 's-#%d.sca' % (rep)
				print("Input Path")
				print(input_path)
				database=sqlite3.connect(input_path)
				x_axis_values.append(current_thresh)
				print("x_axis values")
				print(x_axis_values)
				database.row_factory=sqlite3.Row
				current_cursor=database.cursor()
				tx_query="SELECT SUM(scalarValue) AS result FROM scalar WHERE scalarName='%s'"%("appBundleSent:count")
				current_cursor.execute(tx_query)
				rows0 = current_cursor.fetchall()
				tx_packets = 0 if (rows0[0]["result"] == None) else rows0[0]["result"]
				print("Tx Packets")
				print(tx_packets)
				current_cursor.execute("SELECT SUM(scalarValue) AS result FROM scalar WHERE scalarName='%s'"%("appBundleReceived:count"))
				rows1 = current_cursor.fetchall()
				rx_packets = 0 if (rows1[0]["result"] == None) else rows1[0]["result"]
				print("Rx Packets")
				print(rx_packets)
				delivery_ratio = float(rx_packets) / float(tx_packets)
				print("Delivery Ratio")
				print(delivery_ratio)
				values.append(delivery_ratio)
			thresh_counter=thresh_counter+1

	results[scenario] = (x_axis_values, values)

#Following Graphs the results obtained above
l1='1LEO_2GS'
l0='1LEO_1GS'
m0="s"
mar0=5
m1="v"
mar1=7
m2="o"
mar2=7
m3="D"
mar3=7
l2="1LEO_1HAPS_1GS"
l3="1LEO_2HAPS_2GS"
WIDTH = 7
HEIGHT = 5
LINEWIDTH = 0.4
clr = sns.color_palette(None, 6)
fig, ax = plt.subplots(figsize=(WIDTH,HEIGHT))
sns.lineplot(x=results[scenarios[0]][0], y=results[scenarios[0]][1], color=clr[0], marker=m0, label=l0, markersize=mar0, markeredgecolor="none", ax=ax)
sns.lineplot(x=results[scenarios[1]][0], y=results[scenarios[1]][1], color=clr[1], marker=m1, label=l1, markersize=mar1, markeredgecolor="none", ax=ax)
sns.lineplot(x=results[scenarios[2]][0], y=results[scenarios[2]][1], color=clr[2], marker=m2, label=l2, markersize=mar2, markeredgecolor="none", ax=ax)
sns.lineplot(x=results[scenarios[3]][0], y=results[scenarios[3]][1], color=clr[3], marker=m3, label=l3, markersize=mar3, markeredgecolor="none", ax=ax)
ax.set_xlabel("Cloud Threshold", fontsize=13)
ax.set_ylabel("Delivery ratio", fontsize=13)
plt.tight_layout()
plt.grid(linewidth=LINEWIDTH, zorder=0)
ax.legend(loc='lower right', prop={'size': 12})

==> utils/env_canada_data_proc.py <==
# -*- coding: utf-8 -*-
"""env_canada_data_proc.ipynb

Automatically generated by Colaboratory.

Original file is located at
    https://colab.research.google.com/drive/1D9Hoh4-DjZmvX9x6W6HhhYYW7_NQgFn1

Environment Canada CSV file merging and modification
"""

#First we must import all the csv files
#Next we put them into a pandas dataframe
import pandas as pd
import os
import glob

files=glob.glob("Weather_Data/*.csv")
print(files)
total_data=pd.DataFrame()
counter=0
print(counter)
for file in files:
  counter=counter+1
  print(counter)
  print(file)
  file_name=os.path.basename(file)
  month_year=file_name.split('_')[-2]
  month,year=month_year.split('-')
  print(year)
  print(month)
  new_file_name = f'Weather_Data/{year}-{month}.csv'
  os.rename(file, new_file_name)
#Next we combine the files into a single csv file

new_files=glob.glob("Weather_Data/*.csv")
for file in new_files:
  df=pd.read_csv(file)
  total_data=total_data.append(df)
timestamp='Date/Time (LST)'
total_data=total_data.sort_values(by=timestamp)
output_path=("Weather_Data/combined.csv")
total_data.to_csv(output_path, index=False)

==> utils/histograms/main_histograms.py <==
import seaborn as sns
import pandas as pd
import matplotlib.pyplot as plt
clr = sns.color_palette(None, 6)

# Function to read data from a file and calculate durations
def read_and_calculate_durations(file_path):
    data = []

    with open(file_path, "r") as file:
        for line in file:
            parts = line.split()
            start_time = int(parts[2])
            end_time = int(parts[3])
            duration = (end_time - start_time) / 60  # Convert to minutes
            data.append(duration)

    return data

# Function to get number of contacts and total access time
# Function to get number of contacts, total access time, and average contact time
def get_contact_info(file_path):
    num_contacts = 0
    total_access_time = 0

    with open(file_path, "r") as file:
        for line in file:
            num_contacts += 1
            parts = line.split()
            start_time = int(parts[2])
            end_time = int(parts[3])
            total_access_time += (end_time - start_time) / 60  # Convert to minutes

    if num_contacts == 0:
        average_contact_time = 0
    else:
        average_contact_time = total_access_time / num_contacts

    return num_contacts, total_access_time, average_contact_time

# Function to create and save a plot
def create_and_save_plot(file_path, output_file, color):
    # Read and calculate durations
    data = read_and_calculate_durations(file_path)

    # Get contact info
    num_contacts, total_access_time, average_contact_time = get_contact_info(file_path)

    # Create DataFrame
    df = pd.DataFrame(data, columns=["Duration"])

    # Plot histogram
    sns.set(style="whitegrid")
    plt.figure(figsize=(8, 6))
    ax = sns.histplot(df["Duration"], bins=range(0, 14, 1), kde=True, color=color)
    #plt.title(f"Distribution of Durations - {output_file}")
    plt.xlabel("Duration [minutes]")
    plt.ylabel("Frequency")

    # Add a nicer formatted box with contact information
    info_box = f"Number of Contacts: {num_contacts}\nAverage Contact Time: {average_contact_time:.0f} minutes\nTotal Contact Time: {total_access_time:.0f} minutes"
    props = dict(boxstyle='round', facecolor='white', alpha=0.8, edgecolor='gray')
    plt.text(0.02, 0.95, info_box, transform=plt.gca().transAxes, fontsize=12, verticalalignment='top', bbox=props)


    # Set the x and y-axis limits
    plt.xlim(0, 13)
    plt.ylim(0, 260)

    # Save the plot as a PDF
    plt.savefig(output_file, format='pdf')
    plt.close()

# File paths
file_path_1 = "1LEO_1GS.txt"
file_path_2 = "1LEO_1HAPS_1GS.txt"

# Output file names
output_file_1 = "plot_file_1.pdf"
output_file_2 = "plot_file_2.pdf"

# Create and save the first plot
create_and_save_plot(file_path_1, output_file_1, clr[0])

# Create and save the second plot
create_and_save_plot(file_path_2, output_file_2, clr[2])

